Comparison of neural network architectures for feature extraction from binary black hole merger waveforms

We evaluate several neural-network architectures, both convolutional and recurrent, for gravitational-wave time-series feature extraction by performing point parameter estimation on noisy waveforms from binary-black-hole mergers. We build datasets of 100,000 elements for each of four different waveform models (or approximants) in order to test how approximant choice affects feature extraction. Our choices include \texttt{SEOBNRv4P} and \texttt{IMRPhenomPv3}, which contain only the dominant quadrupole emission mode, alongside \texttt{IMRPhenomPv3HM} and \texttt{NRHybSur3dq8}, which also account for high-order modes. Each dataset element is injected into detector noise corresponding to the third observing run of the LIGO-Virgo-KAGRA (LVK) collaboration. We identify the Temporal Convolutional Network (TCN) architecture as the overall best performer in terms of training and validation losses and absence of overfitting to data. Comparison of results between datasets shows that the choice of waveform approximant for the creation of a dataset conditions the feature extraction ability of a trained network. Hence, care should be taken when building a dataset for the training of neural networks, as certain approximants may result in better network convergence of evaluation metrics. However, this performance does not necessarily translate to data which is more faithful to numerical relativity simulations. We also apply this network on actual signals from LVK runs, finding that its feature-extracting performance can be effective on real data.

==> script.py <==
import os, sys, shutil
import re
import ntpath

############ INPUTS ###############
# list of Tex files to parse
# (they should all be within the same folder, as the image paths
# are computed relative to the first TeX file)
texPathList = ["./main.tex"]

# extensions to search
extensions=[".png", ".jpg", ".jpeg", ".pdf", ".eps"]

bExcludeComments = True # if True, files appearing in comments will not be kept
# path where all used images and the modified TeX files should be copied
# (you can then copy over missing files, e.g. other types of images, Bib files...)

# location of the new folder (should not exist already)
exportFolder = './clean_article/'

#  should all other files in the root folder (not in subfolders) be copied ?
# (temporary TeX compilation files are not copied)
bCopyOtherRootFiles = True

############## CREATE CLEAN FOLDER #################
# 1 - load TeX files
text=''
for path in texPathList:
  with open(path,'r') as f:
    text = text + f.read()
    
# 2 - find all occurrences of the extension
global_matches = []
for extension in extensions:
  escaped_extension = '\\'+extension # so that the point is correctly accounted for
  pattern=r'\{[^}]+'+escaped_extension+'}'
  if not bExcludeComments: # simply find all occurrences
    matches = re.findall(pattern=pattern, string=text) # does not give the position
  else: # more involved search
    # 2.1 - find all matches
    positions, matches = [], []
    regex = re.compile(pattern)
    for m in regex.finditer(text):
        print(m.start(), m.group())
        positions.append( m.start() )
        matches.append( m.group())
    # 2.2 - remove matches which appear in a commented line
    # parse list in reverse order and remove if necessary
    for i in range(len(matches)-1,-1,-1):
      # look backwards in text for the first occurrence of '\n' or '%'
      startPosition = positions[i]
      while True:
        if text[startPosition]=='%':
          # the line is commented
          print('file "{}" is commented (discarded)'.format(matches[i]))
          positions.pop(i)
          matches.pop(i)
          break
        if text[startPosition]=='\n':
          # the line is not commented --> we keep it
          break
        startPosition -= 1
  global_matches = global_matches + matches
  
# 3 - make sure there are no duplicates
fileList = set(global_matches)
if len(global_matches) != len(fileList):
  print('WARNING: it seems you have duplicate images in your TeX')
# 3.1 - remove curly braces
fileList = [m[1:-1] for m in fileList]

# 4 - copy the used images to the designated new location
try:
  os.makedirs(exportFolder)
except FileExistsError:
  raise Exception('The new folder already exists, please delete it first')

texRoot = os.path.dirname(texPathList[0])
for m in fileList:
  absolutePath = os.path.join(texRoot, m)
  try:
      shutil.copy(absolutePath, exportFolder)
  except Exception as e:
      print(e)
      pass

# 5 - copy the TeX files also, and modify the image paths they refer to
for path in texPathList:
  with open(path,'r') as f:
    text = f.read()
  for m in fileList:
    text = text.replace(m, ntpath.basename(m) )
  newPath = os.path.join(exportFolder, ntpath.basename(path))
  with open(newPath, 'w') as f:
    f.write(text)

# 6 - if chosen, copy over all the other files (except TeX temp files)
# which are directly at the root of the original TeX folder
if bCopyOtherRootFiles:
  excludedExtensions = ['.aux', '.bak', '.blg', '.bbl', '.spl', '.gz', '.out', '.log']
  for filename in os.listdir(texRoot):
    fullPath = os.path.join(texRoot, filename)
    if os.path.isfile(fullPath):
      ext = os.path.splitext(filename)[1]
      # do not copy already modified TeX files
      if not ( filename in [ntpath.basename(tex) for tex in texPathList]):
        # do not copy temporary files
        if not ( ext.lower() in excludedExtensions ):
          # do not copy files we have already taken care of
          if not ( ext.lower() in extensions ):
            shutil.copy( fullPath, exportFolder)

# The export folder now contains the modified TeX files and all the required files !



